Tabled Typeclass Resolution

Typeclasses provide an elegant and effective way of managing ad-hoc polymorphism in both programming languages and interactive proof assistants. However, the increasingly sophisticated uses of typeclasses within proof assistants, especially within Lean's burgeoning mathematics library, mathlib, have elevated once-theoretical limitations of existing typeclass resolution procedures into major impediments to ongoing progress. The two most devastating limitations of existing procedures are exponential running times in the presence of diamonds and divergence in the presence of cycles. We present a new procedure, tabled typeclass resolution, that solves both problems by tabling, which is a generalization of memoizing originally introduced to address similar limitations of early logic programming systems. We have implemented our procedure for the upcoming version (v4) of Lean, and have confirmed empirically that our implementation is exponentially faster than existing systems in the presence of diamonds. Although tabling is notoriously difficult to implement, our procedure is notably lightweight and could easily be implemented in other systems. We hope our new procedure facilitates even more sophisticated uses of typeclasses in both software development and interactive theorem proving.

==> anc/Dockerfile <==
FROM ubuntu:bionic

RUN mkdir /root/app
WORKDIR /root/app

## Basic setup
RUN ["apt-get", "update"]
RUN ["apt-get", "upgrade", "-y"]
RUN ["apt-get", "install", "-y", "g++", "git", "cmake", "libgmp-dev", "wget", "zlib1g-dev", "libncurses5-dev", "ghc", "cabal-install", "emacs", "python3", "python"]

## (1/6) Agda
RUN ["cabal", "update"]
RUN ["cabal", "install", "alex"]
RUN ["cabal", "install", "happy"]
RUN ["cabal", "install", "Agda"]

## (2/6) Coq
RUN apt-get install -y m4 software-properties-common gcc
RUN add-apt-repository ppa:avsm/ppa
RUN apt-get update
RUN apt-get install -y opam
RUN opam --version
RUN opam init -y --disable-sandboxing
RUN eval $(opam env)
RUN opam pin add coq 8.10.2 -y
RUN eval $(opam env)
RUN /root/.opam/default/.opam-switch/build/coq.8.10.2/bin/coqc -v

## (3/6) Scala
RUN ["apt-get", "install", "-y", "scala"]

## (4/6) Lean3
WORKDIR /root/app
RUN ["git", "clone", "https://github.com/leanprover/lean",  "lean3"]
WORKDIR /root/app/lean3
RUN ["mkdir", "build"]
WORKDIR /root/app/lean3/build
RUN ["cmake", "../src"]
RUN LEAN_PATH=/root/app/lean3/library:/root/app/lean3/leanpkg make -j8

## (5/6) Lean4
WORKDIR /root/app
RUN pwd
RUN ["git", "clone", "https://github.com/leanprover/lean4",  "lean4"]
WORKDIR /root/app/lean4
RUN git checkout -b master_snapshot b5fc9c19fe45b6ea72b365b1247fd557b2630683
RUN ["mkdir", "build"]
WORKDIR /root/app/lean4/build
RUN ["cmake", "../src"]
RUN LEAN_PATH=Init=/root/app/lean4/src/Init make -j8

## (6/6) Lean4 no shortcircuit
WORKDIR /root/app
RUN pwd
RUN ["git", "clone", "https://github.com/dselsam/lean4",  "lean4nosc"]
WORKDIR /root/app/lean4nosc
RUN git checkout -b tc_no_shortcircuit 203486a7c448a43a20808523e0c6b5c5032b78e4
RUN ["mkdir", "build"]
WORKDIR /root/app/lean4nosc/build
RUN ["cmake", "../src"]
RUN LEAN_PATH=Init=/root/app/lean4nosc/src/Init make -j8

## Experiments
WORKDIR /root/app
RUN mkdir /root/app/results
RUN mkdir /root/app/results/diamonds
RUN mkdir /root/app/results/append

COPY diamonds.py diamonds.py
COPY append.py append.py
COPY util.py util.py

RUN python3 diamonds.py --lean3 1 --lean4 1 --coq 1 --agda 1 --scala 1 --n_runs 5
RUN python3 append.py --lean4 1 --lean4nosc 1 --n_runs 5


==> anc/README <==
This folder contains:

1. A script `run_experiments.sh` to reproduce the two plots in the paper using Docker.
2. A tarred csv file `mathlib_typeclass_queries_ge20ms.csv.tar.gz` with data collected about every typeclass resolution invocation from mathlib (9ac26cb6220deec0960f8a719572a82ead25f90e) that took more than 20ms.


==> anc/append.py <==
import argparse
import util

def lean4_appends(n):
    l1 = list(range(n))
    l2 = list(range(n, 2*n))
    l3 = l1 + l2
    return """
class Append {α : Type} (xs₁ xs₂ : List α) (out : outParam $ List α) : Type := (u : Unit := ())
instance AppendBase {α : Type} (xs₂ : List α) : Append [] xs₂ xs₂ := {}
instance AppendStep {α : Type} (x : α) (xs₁ xs₂ out : List α) [Append xs₁ xs₂ out] : Append (x::xs₁) xs₂ (x::out) := {}
new_frontend
set_option maxRecDepth 100000
#synth Append %s %s %s
""" % (str(l1), str(l2), str(l3))

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--experiment', action='store', dest='experiment', type=str, default="append")
    parser.add_argument('--timeout', action='store', dest='timeout', type=int, default=20)
    parser.add_argument('--max_time', action='store', dest='max_time', type=int, default=30)
    parser.add_argument('--n_runs', action='store', dest='n_runs', type=int, default=1)
    parser.add_argument('--n_low', action='store', dest='n_low', type=int, default=0)
    parser.add_argument('--n_step', action='store', dest='n_step', type=int, default=50)
    parser.add_argument('--n_high', action='store', dest='n_high', type=int, default=2000)
    parser.add_argument('--n_skip', action='store', dest='n_skip', type=int, default=1)
    parser.add_argument('--lean4', action='store', dest='lean4', type=int, default=1)
    parser.add_argument('--lean4nosc', action='store', dest='lean4nosc', type=int, default=1)
    opts = parser.parse_args()

    results = {}
    ns      = range(opts.n_low, opts.n_high+1, opts.n_step)

    def run(key, mk_string):
        return util.run(experiment=opts.experiment,
                        ns=ns,
                        prog_info=util.mk_info(key, mk_string),
                        timeout=opts.timeout,
                        max_time=opts.max_time,
                        n_runs=opts.n_runs)

    if opts.lean4:     results["Lean4"]                        = run("Lean4", lean4_appends)
    if opts.lean4nosc: results["Lean4 (without shortcircuit)"] = run("Lean4 (without shortcircuit)", lean4_appends)

    util.log_results(experiment=opts.experiment, ns=ns, results=results)


==> anc/diamonds.py <==
import argparse
import util

def lean4_diamonds(n):
    return """
class B (α : Type) (n : Nat) : Type := (u:Unit:=())
class L (α : Type) (n : Nat) : Type := (u:Unit:=())
class R (α : Type) (n : Nat) : Type := (u:Unit:=())
class T (α : Type) (n : Nat) : Type := (u:Unit:=())
instance LtB (α : Type) (n : Nat) [L α n] : B α n := {}
instance RtB (α : Type) (n : Nat) [R α n] : B α n := {}
instance TtL (α : Type) (n : Nat) [T α n] : L α n := {}
instance TtR (α : Type) (n : Nat) [T α n] : R α n := {}
instance BtP (α : Type) (n : Nat) [B α n] : T α n.succ := {}

new_frontend
axiom α : Type
#synth T α %s
""" % ("Nat.zero" + ".succ" * n)

def lean3_diamonds(n):
    return """
set_option class.instance_max_depth 1000
class B (α : Type) (n : nat) : Type := (u:unit:=())
class L (α : Type) (n : nat) : Type := (u:unit:=())
class R (α : Type) (n : nat) : Type := (u:unit:=())
class T (α : Type) (n : nat) : Type := (u:unit:=())
instance LtB (α : Type) (n : nat) [L α n] : B α n := {}
instance RtB (α : Type) (n : nat) [R α n] : B α n := {}
instance TtL (α : Type) (n : nat) [T α n] : L α n := {}
instance TtR (α : Type) (n : nat) [T α n] : R α n := {}
instance BtP (α : Type) (n : nat) [B α n] : T α n.succ := {}
def synthTopFn (α : Type) (n : nat) [T α n] : unit := ()
def synthTop (α : Type) : unit := synthTopFn α %s
""" % ("nat.zero" + ".succ" * n)

def coq_diamonds(n):
    return """
Module Diamonds.

Class B (X : Type) (n : nat) : Set := {}.
Class L (X : Type) (n : nat) : Set := {}.
Class R (X : Type) (n : nat) : Set := {}.
Class T (X : Type) (n : nat) : Set := {}.

Instance LtB (X : Type) (n : nat) (_ : L X n) : B X n := {}.
Instance RtB (X : Type) (n : nat) (_ : R X n) : B X n := {}.
Instance TtL (X : Type) (n : nat) (_ : T X n) : L X n := {}.
Instance TtR (X : Type) (n : nat) (_ : T X n) : R X n := {}.
Instance BtT (X : Type) (n : nat) (_ : B X n) : T X (1+n) := {}.

Example failing_tower (X : Type) : T X %d := _.
End Diamonds.
""" % n

## This version seems to cause Agda to loop.
## https://agda.readthedocs.io/en/v2.6.0.1/language/instance-arguments.html
## warns that instance resolution with overlapping instances is buggy
## and apparently loops when it would not be expected to do so.
## Thus we use the "unrolled" version below instead.
def agda_diamonds_dep(n):
    def mk_mat(n):
        if n == 0: return "mzero"
        else: return "(msucc %s)" % mk_mat(n-1)

    return """
module run%d where

data Mat : Set where
  mzero : Mat
  msucc : Mat -> Mat

record B {x} (X : Set x) (n : Mat) : Set x where field b1 : X
record L {x} (X : Set x) (n : Mat) : Set x where field l1 : X
record R {x} (X : Set x) (n : Mat) : Set x where field r1 : X
record T {x} (X : Set x) (n : Mat) : Set x where field t1 : X

open B {{...}} public
open L {{...}} public
open R {{...}} public
open T {{...}} public

instance
  BtL : ∀ {x} {n : Mat} {X : Set x} {{_ : B X n}} -> L X n
  l1 {{BtL}} = b1

instance
  BtR : ∀ {x} {n : Mat} {X : Set x} {{_ : B X n}} -> R X n
  r1 {{BtR}} = b1

instance
  LtT : ∀ {x} {n : Mat} {X : Set x} {{_ : L X n}} -> T X n
  t1 {{LtT}} = l1

instance
  RtT : ∀ {x} {n : Mat} {X : Set x} {{_ : R X n}} -> T X n
  t1 {{RtT}} = r1

instance
  TtB : ∀ {x} {n : Mat} {X : Set x} {{_ : T X n}} -> B X (msucc n)
  b1 {{TtB}} = t1

f = t1 "foo" %s
""" % (n, mk_mat(n))

def agda_diamonds(n):
    s = """
module run{n} where
""".format(n=n)

    for i in range(n+1):
        s += """
record B{i} {{x}} (X : Set x) : Set x where field b{i} : X
record L{i} {{x}} (X : Set x) : Set x where field l{i} : X
record R{i} {{x}} (X : Set x) : Set x where field r{i} : X
record T{i} {{x}} (X : Set x) : Set x where field t{i} : X

open B{i} {{{{...}}}} public
open L{i} {{{{...}}}} public
open R{i} {{{{...}}}} public
open T{i} {{{{...}}}} public

instance
  BtL{i} : ∀ {{x}} {{X : Set x}} {{{{_ : B{i} X}}}} -> L{i} X
  l{i} {{{{BtL{i}}}}} = b{i}

instance
  BtR{i} : ∀ {{x}} {{X : Set x}} {{{{_ : B{i} X}}}} -> R{i} X
  r{i} {{{{BtR{i}}}}} = b{i}

instance
  LtT{i} : ∀ {{x}} {{X : Set x}} {{{{_ : L{i} X}}}} -> T{i} X
  t{i} {{{{LtT{i}}}}} = l{i}

instance
  RtT{i} : ∀ {{x}} {{X : Set x}} {{{{_ : R{i} X}}}} -> T{i} X
  t{i} {{{{RtT{i}}}}} = r{i}
""".format(i=i)
        if i > 0:
            s += """
instance
  TtB{j} : ∀ {{x}} {{X : Set x}} {{{{_ : T{j} X}}}} -> B{i} X
  b{i} {{{{TtB{j}}}}} = t{j}
""".format(i=i, j=i-1)
    s += """
f = t{n} "foo"
""".format(n=n)
    return s

def scala_diamonds(n):
    s = ""
    for i in range(n+1):
        s += """
case class B{i}(n: Int)
case class L{i}(n: Int)
case class R{i}(n: Int)
case class T{i}(n: Int)

object Diamond{i} {{
implicit def LtB{i}(implicit l{i}: L{i}): B{i} = B{i}(l{i}.n)
implicit def RtB{i}(implicit r{i}: R{i}): B{i} = B{i}(r{i}.n)
implicit def TtL{i}(implicit t{i}: T{i}): L{i} = L{i}(t{i}.n)
implicit def TtR{i}(implicit t{i}: T{i}): R{i} = R{i}(t{i}.n)
""".format(i=i)

        if i > 0:
            s += """
implicit def BtT{j}(implicit b{j}: B{j}): T{i} = T{i}(b{j}.n)
""".format(i=i, j=i-1)
        s += """
}}
import Diamond{i}._
""".format(i=i)
    s += """
object DiamondTest {{
  implicitly[T{n}]
}}
""".format(n=n)
    return s

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--experiment', action='store', dest='experiment', type=str, default="diamonds")
    parser.add_argument('--timeout', action='store', dest='timeout', type=int, default=60)
    parser.add_argument('--max_time', action='store', dest='max_time', type=int, default=100)
    parser.add_argument('--n_runs', action='store', dest='n_runs', type=int, default=1)
    parser.add_argument('--n_low', action='store', dest='n_low', type=int, default=0)
    parser.add_argument('--n_skip', action='store', dest='n_skip', type=int, default=1)
    parser.add_argument('--n_high', action='store', dest='n_high', type=int, default=100)
    parser.add_argument('--n_step', action='store', dest='n_step', type=int, default=1)

    parser.add_argument('--lean3', action='store', dest='lean3', type=int, default=0)
    parser.add_argument('--lean4', action='store', dest='lean4', type=int, default=0)
    parser.add_argument('--coq', action='store', dest='coq', type=int, default=0)
    parser.add_argument('--agda', action='store', dest='agda', type=int, default=0)
    parser.add_argument('--scala', action='store', dest='scala', type=int, default=0)

    opts = parser.parse_args()

    results = {}
    ns      = range(opts.n_low, opts.n_high+1, opts.n_step)

    def run(key, mk_string):
        return util.run(experiment=opts.experiment,
                        ns=ns,
                        prog_info=util.mk_info(key, mk_string),
                        timeout=opts.timeout,
                        max_time=opts.max_time,
                        n_runs=opts.n_runs)

    if opts.lean4: results["Lean4"] = run("Lean4", lean4_diamonds)
    if opts.lean3: results["Lean3"] = run("Lean3", lean3_diamonds)
    if opts.coq:   results["Coq"]   = run("Coq",   coq_diamonds)
    if opts.agda:  results["Agda"]  = run("Agda",  agda_diamonds)
    if opts.scala: results["Scala"] = run("Scala", scala_diamonds)

    util.log_results(experiment=opts.experiment, ns=ns, results=results)


==> anc/plot_results.py <==
import matplotlib.pyplot as plt
import csv

def load_data(filename):
    results = {}
    first = True
    with open(filename) as csvfile:
        reader = csv.reader(csvfile, delimiter=',')
        for row in reader:
            if first:
                ns = [float(s) for s in row[1:]]
                first = False
            else:
                results[row[0]] = [float(s) for s in row[1:]]

    return ns, results

def plot_results(ns, results, title, xlabel, ylabel, grid):
    colors  = {"Coq":"red", "Lean4":"blue", "Lean4 (without shortcircuit)":"red", "Lean3":"orange",
               "GHC":"green", "Isa":"brown", "Rust":"yellow", "Scala":"purple", "Agda":"green"}
    fig, ax = plt.subplots()
    ax.axis(auto=True)
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    for key in results:
        print(key, results[key])
        ax.plot(ns[:len(results[key])], results[key], label=key, color=colors[key])

    ax.legend()
    ax.grid(grid)
    plt.show()

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--experiment', action='store', dest='experiment', type=str, default=None)
    parser.add_argument('--grid', action='store', dest='grid', type=int, default=0)
    opts = parser.parse_args()

    if opts.experiment == "diamonds":
        title  = "Typeclass resolution procedures on (failing) towers of diamonds"
        xlabel = "Height of tower"
        ylabel = "Number of seconds"
    elif opts.experiment == "append":
        title  = "Typeclass resolution procedures appending two lists"
        xlabel = "Size of input lists"
        ylabel = "Number of seconds"
    else:
        raise Exception("Unexpected experiment name: %s" % opts.experiment)

    ns, results = load_data("%s.csv" % opts.experiment)
    plot_results(ns=ns, results=results, title=title, xlabel=xlabel, ylabel=ylabel, grid=opts.grid)


==> anc/run_experiments.sh <==
sudo docker build -t ijcar2020/ttr . \
   && sudo docker run --rm --entrypoint cat ijcar2020/ttr /root/app/diamond.csv > diamond.csv \
   && python3 plot_results.py --experiment diamond \
   && sudo docker run --rm --entrypoint cat ijcar2020/ttr /root/app/append.csv > append.csv \
   && python3 plot_results.py --experiment append \
   && echo "DONE"


==> anc/util.py <==
import argparse
import subprocess
import timeit
import os
import collections
import sys

def dirof(filename):
    return os.path.dirname(os.path.abspath(filename))

ProgInfo = collections.namedtuple("ProgInfo", ["key", "suffix", "mk_string", "mk_cmd", "mk_env"])

def mk_info(key, mk_string):
    if key == "Lean3":
        return ProgInfo(key="Lean3",
                        suffix=".lean",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["/root/app/lean3/bin/lean", filename]),
                        mk_env=(lambda env: dict(env, LEAN_PATH='/root/app/lean3/library:/root/app/lean3/leanpkg')))

    elif key == "Lean4":
        return ProgInfo(key="Lean4",
                        suffix=".lean",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["/root/app/lean4/bin/lean", filename]),
                        mk_env=(lambda env: dict(env, LEAN_PATH='Init=/root/app/lean4/src/Init')))

    elif key == "Lean4 (without shortcircuit)":
        return ProgInfo(key="Lean4 (without shortcircuit)",
                        suffix=".lean",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["/root/app/lean4nosc/bin/lean", filename]),
                        mk_env=(lambda env: dict(env, LEAN_PATH='Init=/root/app/lean4nosc/src/Init')))

    elif key == "Coq":
        return ProgInfo(key="Coq",
                        suffix=".v",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["/root/.opam/default/.opam-switch/build/coq.8.10.2/bin/coqc", filename]),
                        mk_env=(lambda env: env))

    elif key == "Agda":
        return ProgInfo(key="Agda",
                        suffix=".agda",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["/root/.cabal/bin/agda", "--overlapping-instances", "--include=%s" % dirof(filename), filename]),
                        mk_env=(lambda env: env))
    elif key == "Scala":
        return ProgInfo(key="Scala",
                        suffix=".scala",
                        mk_string=mk_string,
                        mk_cmd=(lambda filename: ["scalac", filename]),
                        mk_env=(lambda env: env))
    else:
        raise Exception("Unexpected key: %s" % key)

def run(experiment, ns, prog_info, timeout, max_time, n_runs):
    results = []
    key, suffix, mk_string, mk_cmd, mk_env = prog_info
    if not os.path.exists("/app/results"):
        os.makedirs("/app/results")

    if not os.path.exists("/app/results/%s" % experiment):
        os.makedirs("/app/results/%s" % experiment)

    outdir = "/app/results/%s/%s" % (experiment, key)
    if not os.path.exists(outdir):
        os.makedirs(outdir)

    offset = None
    for n in ns:
        filename = '%s/run%d%s' % (outdir, n, suffix)
        with open(filename, 'w', encoding='utf-8') as f:
            f.write(mk_string(n))
        cmd = mk_cmd(filename)
        env = mk_env(os.environ)
        result = timeit.timeit(lambda: subprocess.run(cmd, check=False, env=env), number=n_runs) / n_runs
        if offset is None:
            offset = result
        result = result - offset
        if result < max_time:
            results.append(result)
        if result > timeout:
            break
    return results

def log_results(experiment, ns, results):
    with open("%s.csv" % experiment, 'w') as f:
        f.write("ns")
        for n in ns: f.write(", %d" % n)
        f.write("\n")

        for key in results:
            f.write(key)
            for v in results[key]: f.write(", %f" % v)
            f.write("\n")

